Status and Prospects of Fermi LAT Pulsar Blind Searches

Blind Searches of Fermi Large Area Telescope (LAT) data have resulted in the discovery of 24 gamma-ray pulsars in the first year of survey operations, most of which remain undetected in radio, despite deep radio follow-up searches. I summarize the latest Fermi LAT blind search efforts and results, including the discovery of a new Geminga-like pulsar, PSR J0734-1559. Finally, I discuss some of the challenges faced in carrying out these searches into the future, as well as the prospects for finding additional pulsars among the large number of LAT unassociated sources.

==> clean.sh <==
rm *.aux
rm *.dvi
rm *.log
rm ms.ps
rm *~


==> make.sh <==
latex ms.tex
bibtex ms
latex ms.tex
latex ms.tex
dvips -o ms.ps ms
ps2pdf ms.ps
acroread ms.pdf &

